Complete $\mathcal{O}(\alpha_s^2)$ Corrections to the Leptonic Invariant Mass Spectrum in $b\to X_c l\bar{\nu}_l$ Decay

In the determination of the Cabibbo-Kobayashi-Maskawa matrix element $|V_{cb}|$ from inclusive semileptonic $B$-meson decays, moments of the leptonic invariant mass spectrum constitute valuable observables. To evaluate them with sufficient precision, perturbative $\mathcal{O}(\alpha_s^2)$ corrections to the analogous spectrum in the partonic $b\to X_c l\bar{\nu}_l$ decay are necessary. In the present paper, we compute such perturbative corrections in a complete manner, including contributions from the triple-charm channel, namely from the $cc\bar{c}l\bar{\nu}_l$ final states. We present our results in terms of numerical fits in both the single- and triple-charm cases. We confirm the recently found results for the single-charm correction, and analyze the triple-charm channel impact on centralized moments of the spectrum.

==> anc/README.txt <==
The file with the on-shell q^2 spectra of the semileptonic b decay with the dependence on the renormalization scale. The quark masses are renormalized on-shell and the alpha strong is defined in MSbar with 5 active flavors. 

An equivalent code that reproduces the results in ./results.m from easily readable expressions is provided in a Mathematica script simple.run. 

Definitions of symbols:

mc:= m_c^(OS)/m_b^(OS) (m_x is the mass of quark x),
q2:= q^2/m_b^(2 OS),
mu:= mu/m_b^(OS) (mu is the renormalization scale of alpha strong),
as5:= alpha_s^(5 flavors)(mu).

Functions in the file:

OneCharmSpectrumOS[] (Note the square brackets!) - The spectrum of the inclusive channel b -> c X l nu, where X does not contain any cs.
						   dGamma^(OS)/dq^2 = m_b^(3 OS)G_F^2|V_cb|^2 OneCharmSpectrumOS[] + O(as5^3) 
						   (Note that there are no numerical prefactors and no factors of Pi in the expansion parameter!).
						   
OneCharmSpectrumOS[n] - the n-th order in as5 of OneCharmSpectrumOS[].

ThreeCharmSpectrumOS[] - The spectrum of the exclusive channel b -> ccc l nu. The normalization is the same as for OneCharmSpectrumOS[].

To obtain the fully inclusive semileptonic spectrum, simply run (OneCharmSpectrumOS[]+ThreeCharmSpectrumOS[]).


The part independent of Log[mu] in OneCharmSpectrumOS[2] and the ThreeCharmSpectrumOS[] were obtained from the AMFlow numerical reuslts (with the precision of 60 significant digits) by fitting poly-log, poly-sqrt, or Taylor expansions. The accuracy of the OneCharmSpectrumOS[2] fit was better than 99.98% for 14000 points checked (most comparison points were generated from the results of arXiv:2403.03976). The accuracy of the ThreeCharmSpectrumOS[] fit was better than 98.5% for 609 points checked. 


==> anc/fit.coefficients.dat <==
x0q[0, 0] = -0.000654926203611314006210836214480083717718348365`26.3605
 
x0q[0, 1] = -0.00142837487165328630478973758975972700034312156`26.3605
 
x0q[0, 2] = 0.0031570854671719148332217235520281074304279`26.3605
 
x0q[0, 3] = -0.0156624533119742978166395336589683025267263`26.3605
 
x0q[0, 4] = -0.0031443046312327319771328863611420787272758`26.3605
 
x0q[0, 5] = -0.001163674109003791291775760350980243780660173199`26.3605
 
x0q[0, 6] = -0.000164271416537099607522272045225831592935714309`26.3605
 
x0q[0, 7] = -0.000028380031684828952843954611330510371098550855`26.3605
 
x0q[0, 8] = -3.1138408699267895470403127099450090949`26.3605*^-6
 
x0q[1, 0] = -0.00390985766591544454109198854903600958518`26.3605
 
x0q[1, 1] = 0.0069650847337106240633333577479451651353266`26.3605
 
x0q[1, 2] = -0.0232533286520961475626603034616295110554085`26.3605
 
x0q[1, 3] = 0.0053931324741346863212495210401635654061081`26.3605
 
x0q[1, 4] = 0.0329825153497295223614114938950425478155989`26.3605
 
x0q[1, 5] = -0.0006682334218726520017843200692439374022623`26.3605
 
x0q[1, 6] = -0.000869371866331941447821027874354525938236724441`26.3605
 
x0q[1, 7] = -0.000131939180438312216606972119004392477893099208`26.3605
 
x0q[1, 8] = -6.0546050873899121964990467005452795793`26.3605*^-6
 
x0q[2, 0] = -0.0022056576643583289698657306020662007412149`26.3605
 
x0q[2, 1] = 0.0940591053131211437064510027352033536637626`26.3605
 
x0q[2, 2] = 0.003742319436908172652641646651835684445092`26.3605
 
x0q[2, 3] = -0.1651414594305593838482825946551018475059475`26.3605
 
x0q[2, 4] = -0.2477123514167268499531113721730094686845145`26.3605
 
x0q[2, 5] = -0.0163295129856980737229737473840714136764915`26.3605
 
x0q[2, 6] = 0.0040671803369629009243238580430705005351234`26.3605
 
x0q[2, 7] = 0.000911181015569412758669447895856355866247114128`26.3605
 
x0q[2, 8] = 0.000088074549590136524221357403434430707513381629`26.3605
 
x0q[3, 0] = 0.1551860557026839865664088029300241295925153`26.3605
 
x0q[3, 1] = -0.0625313357818893224879369397812873589552229`26.3605
 
x0q[3, 2] = -2.0210435668911655536352110937423435565058883`26.3605
 
x0q[3, 3] = 0.5036845056578863089401974175997415209939375`26.3605
 
x0q[3, 4] = 0.7927286399101130229491312887774731116135058`26.3605
 
x0q[3, 5] = 0.1278989180559787228197590204395538825350309`26.3605
 
x0q[3, 6] = 0.0029524029100267733004937197952780401586541`26.3605
 
x0q[3, 7] = -0.001274935587728213760990395695177986341381944504`26.3605
 
x0q[3, 8] = -0.000207432247425288209104489146987625585160095609`26.3605
 
x0q[4, 0] = -0.0857051662464230768398188037080057137850574`26.3605
 
x0q[4, 1] = -4.4520255710539291606098330779551368578953543`26.3605
 
x0q[4, 2] = 6.82900780658794364724757833380813820815`26.3605
 
x0q[4, 3] = -0.226968862974291373994315338981448636444327`26.3605
 
x0q[4, 4] = -1.1941209657006312851874749871620874846145307`26.3605
 
x0q[4, 5] = -0.2995724418415264700348570588010381959922562`26.3605
 
x0q[4, 6] = -0.030905848455610408886257295473557512765955`26.3605
 
x0q[4, 7] = -0.000877835369966798765087349001794386579971109385`26.3605
 
x0q[4, 8] = 0.000137182556634559426003711584381310071658551654`26.3605
 
x0q[5, 0] = -2.6030798138297849282567491764593880912147696`26.3605
 
x0q[5, 1] = 12.2789848282288794084604419728445040433`26.3605
 
x0q[5, 2] = -8.98001675918627129511603374217513988884`26.3605
 
x0q[5, 3] = -0.7900946760448822706546190286980335947453825`26.3605
 
x0q[5, 4] = 0.7561642097375781110099472859593448234759514`26.3605
 
x0q[5, 5] = 0.3013708081456046242342302693998406250163621`26.3605
 
x0q[5, 6] = 0.0472529632628294238156803497131821397254002`26.3605
 
x0q[5, 7] = 0.0034204640497804937004759295120035628466032`26.3605
 
x0q[5, 8] = 0.000105899075635794915175007732766734821017248702`26.3605
 
x0q[6, 0] = 5.46598388371161096637298022355016274309`26.3605
 
x0q[6, 1] = -12.17665279523761185473536590034194679494`26.3605
 
x0q[6, 2] = 4.795873516883842110312111372968519363675287`26.3605
 
x0q[6, 3] = 0.8004405600175373446189944518396980886543912`26.3605
 
x0q[6, 4] = -0.1246274147655967380448152854577129400748782`26.3605
 
x0q[6, 5] = -0.1359362751295453683527609870188680788657056`26.3605
 
x0q[6, 6] = -0.0290615425531382740133718211266026151280172`26.3605
 
x0q[6, 7] = -0.002768192782529021177153519477779175857446918268`26.3605
 
x0q[6, 8] = -0.000178737795553239696223383806017166596080887198`26.3605
 
x0q[7, 0] = -3.0715576310551569702584116983605789315558127`26.3605
 
x0q[7, 1] = 4.052834211705143721995992351012256591364673`26.3605
 
x0q[7, 2] = -0.7142062288721082727590007322928336096554047`26.3605
 
x0q[7, 3] = -0.1296946718227008192952451047964609381924759`26.3605
 
x0q[7, 4] = -0.0136641427971649580928721805540154219666598`26.3605
 
x0q[7, 5] = 0.024370186610005434353900965327421558685202`26.3605
 
x0q[7, 6] = 0.0067310179584870848047410165486440248561521`26.3605
 
x0q[7, 7] = 0.000749817155346912147911679335975084082958997531`26.3605
 
x0q[7, 8] = 0.000064185835614624382205294373895115904659682273`26.3605
 
xvq[0, 0] = 0.000378986515891723977613545178786281903334743244`26.3605
 
xvq[0, 1] = 0.002949054800068616777110766708034170273498`26.3605
 
xvq[0, 2] = -0.0135131518007793996626440369249407145779122`26.3605
 
xvq[0, 3] = 0.0147594060597902244274232021640702311056819`26.3605
 
xvq[0, 4] = 0.003614723804697497849100266938605534633843`26.3605
 
xvq[0, 5] = 0.001350417814422520159002993807077322055512104202`26.3605
 
xvq[0, 6] = 0.000184967165508123188185802489442784056030758196`26.3605
 
xvq[0, 7] = 0.000031362949929871106294940084651100036110879811`26.3605
 
xvq[0, 8] = 3.4540806281614336719843522696775769166`26.3605*^-6
 
xvq[1, 0] = 0.0051791802178755294023860786457532036746651`26.3605
 
xvq[1, 1] = -0.0060397184369916516089165273738997252850659`26.3605
 
xvq[1, 2] = -0.0199581205435719597110741287648319231239467`26.3605
 
xvq[1, 3] = 0.007984420525086208015711819152506475847311`26.3605
 
xvq[1, 4] = -0.0451266532374249859861472181667088883866347`26.3605
 
xvq[1, 5] = 0.002571015268299471641543964853982044022869884405`26.3605
 
xvq[1, 6] = 0.0015102801005409990643867392851834496136368`26.3605
 
xvq[1, 7] = 0.000264209155864774753605990496649875639646401617`26.3605
 
xvq[1, 8] = 0.00001942254380868378008776207762851153229186894`26.3605
 
xvq[2, 0] = 0.0411208507052758897466316967309081346263504`26.3605
 
xvq[2, 1] = -0.218957936740202960614736021225022668222817`26.3605
 
xvq[2, 2] = -0.2281242908662886522205561917354683975670255`26.3605
 
xvq[2, 3] = 0.2062587004090536491863117124552375187172983`26.3605
 
xvq[2, 4] = 0.2752240529321059517798315271140311996548293`26.3605
 
xvq[2, 5] = 0.0319037820114116033099671657333446213051411`26.3605
 
xvq[2, 6] = -0.002164600722861255041102374453003137044230839874`26.3605
 
xvq[2, 7] = -0.000844455217889646843653871928157009077744455641`26.3605
 
xvq[2, 8] = -0.000107221366847631456003181685518546368525733368`26.3605
 
xvq[3, 0] = -0.2149605448630086637386075162920941078652574`26.3605
 
xvq[3, 1] = -1.0319319930442728879687527318818234105737332`26.3605
 
xvq[3, 2] = 3.4125736894813072284773877136946111727762383`26.3605
 
xvq[3, 3] = -0.2296519084178708340937006076053609019949054`26.3605
 
xvq[3, 4] = -0.5891222436221459580382585113344276318377509`26.3605
 
xvq[3, 5] = -0.1556592982879146088716230666865210502267569`26.3605
 
xvq[3, 6] = -0.0160768879236064818097306235757626213271489`26.3605
 
xvq[3, 7] = -0.000389809447921883843041162375476299363418357639`26.3605
 
xvq[3, 8] = 0.000096688517881537171672853348732442823574813399`26.3605
 
xvq[4, 0] = -1.0103741634782941014893623629355115798953363`26.3605
 
xvq[4, 1] = 7.28407942435661917531970278912102305845`26.3605
 
xvq[4, 2] = -6.95529309256300121386471037898899262571`26.3605
 
xvq[4, 3] = -0.812887249904091624119147166175192292004473`26.3605
 
xvq[4, 4] = 0.251381548807646564691786060530475981733624`26.3605
 
xvq[4, 5] = 0.2020402753654207538241104292291969134575909`26.3605
 
xvq[4, 6] = 0.0411267451958022618094145089774254796754005`26.3605
 
xvq[4, 7] = 0.0036727599139943844009721180798811074620482`26.3605
 
xvq[4, 8] = 0.000171674126805092641657685589933067235644209022`26.3605
 
xvq[5, 0] = 3.8577724204967835561319271689212302920237488`26.3605
 
xvq[5, 1] = -11.41492712861138435194047361864316525024`26.3605
 
xvq[5, 2] = 2.9774931154054231973210774655352812372864405`26.3605
 
xvq[5, 3] = 1.0595277371092063971572598999094553068943331`26.3605
 
xvq[5, 4] = 0.492823496535290581855505738647300841805659`26.3605
 
xvq[5, 5] = -0.0253269477641676825522099619632631304769478`26.3605
 
xvq[5, 6] = -0.0244088445288915248538724326842648816374035`26.3605
 
xvq[5, 7] = -0.0034074678099709774097888614517442620418915`26.3605
 
xvq[5, 8] = -0.000299734647152841825737802024723286279384425089`26.3605
 
xvq[6, 0] = -4.8226083502463670232206562980754733493647804`26.3605
 
xvq[6, 1] = 3.1548985310663119204423610397343322939932006`26.3605
 
xvq[6, 2] = 2.8777919556883529572300851624703409123642456`26.3605
 
xvq[6, 3] = 0.5859784134170156763157647564347674573438889`26.3605
 
xvq[6, 4] = -0.2433358041314163990259284015686866533339567`26.3605
 
xvq[6, 5] = -0.0486675000149819799063968689084435672650094`26.3605
 
xvq[6, 6] = -0.000832298034053078748302178380978191296414270662`26.3605
 
xvq[6, 7] = 0.000554547158012734168808984178045776713183621791`26.3605
 
xvq[6, 8] = 0.000102426015517817871594526199165484264302116801`26.3605
 
xvq[7, 0] = 2.4323714613359996012413145422163585046041681`26.3605
 
xvq[7, 1] = 4.3311865204748786121282104163431066232450083`26.3605
 
xvq[7, 2] = -0.4461298057511977908027057842032297281248234`26.3605
 
xvq[7, 3] = -0.2116755595676565285075020876347896407436594`26.3605
 
xvq[7, 4] = 0.0138684624005041855854183825898453182955115`26.3605
 
xvq[7, 5] = 0.0188636509342306655036688990133327772250677`26.3605
 
xvq[7, 6] = 0.0035964881775196696978288602863417098784459`26.3605
 
xvq[7, 7] = 0.000307645627166043761607194178758951086486241636`26.3605
 
xvq[7, 8] = 0.000019034502380650774569154658520162130543228807`26.3605
 
y2q[0, 0] = -0.0008629401919665232900282695015330977435636967383362554054697404248`49.8257
 
y2q[0, 1] = 0.0220833123532504642344907719044082764846659907756173536285156661078`49.8257
 
y2q[0, 2] = -0.2330515598748686972017865954401445243454846222979417088491265499833`49.8257
 
y2q[0, 3] = 1.3001698468210706707676498978630903491287370825076361475588041`49.8257
 
y2q[0, 4] = -4.0469510981290291281409768577809356550259977649104486243789795280988`49.8257
 
y2q[0, 5] = 6.66641507367721695779894649515905763901741794576520382286944162`49.8257
 
y2q[0, 6] = -4.54148027541841847996640220916737332507905746543182916219032665`49.8257
 
y2q[1, 0] = -0.0012376054859068926785562527043760929060555508132262689902957416695`49.8257
 
y2q[1, 1] = 0.0587292187500489051063872492006844759032925814064871703049366200759`49.8257
 
y2q[1, 2] = -0.92961172636808257568308614833003730783017378269317656294177528`49.8257
 
y2q[1, 3] = 7.06429687682434634312653764406292212982642124718335047370261884`49.8257
 
y2q[1, 4] = -28.32741439352012175727102104475359944221184217210428570751655218`49.8257
 
y2q[1, 5] = 57.93961660194262260917781951218935946288470518150478850916902955`49.8257
 
y2q[1, 6] = -47.726627340193359363480495775737878998471061945379668989292278`49.8257
 
y2q[2, 0] = -0.0029308173607289338835763053911425608486278952096119003523877746863`49.8257
 
y2q[2, 1] = 0.1155555436385074739662732321918072329365005271946704234984039158666`49.8257
 
y2q[2, 2] = -1.94895190491068347187145538788288029489037083373665696520623564`49.8257
 
y2q[2, 3] = 17.16814342304893503861857963227151662464054661647943023831464162`49.8257
 
y2q[2, 4] = -82.17097215382267520253307736506949892424807149650296613421107955`49.8257
 
y2q[2, 5] = 202.387552617211259455827332570279675082171357336843378804348`49.8257
 
y2q[2, 6] = -200.982999303253052022185391954405475577905643781398106262899`49.8257
 
y3q[0, 0] = 0.000014578134115834045726168106908407351014821590801754287014321499`51.3905
 
y3q[0, 1] = -0.0002451903761611695948966706201240049349471848691362128238732518484`51.3905
 
y3q[0, 2] = 0.0017570049576292331783660953356097756932270606460236093603344684121`51.3905
 
y3q[0, 3] = -0.0064836245859806143730331366332178752760519640129782738501560082041`51.3905
 
y3q[0, 4] = 0.0120989514214409795844507766947851171484892838949036239731182640829`51.3905
 
y3q[0, 5] = -0.0089609725517340221569626280762912417539139435269428524572797520538`51.3905
 
y3q[1, 0] = 0.0003838171722871111362045208569313679341022586505926248524548104782`51.3905
 
y3q[1, 1] = -0.0093285046106459985839318353979418989189089229236418061184796689994`51.3905
 
y3q[1, 2] = 0.0912542674959603609381092974335647791330369153487420966606284431554`51.3905
 
y3q[1, 3] = -0.4439809362416326662087324850296938917066889005520382744065833439463`51.3905
 
y3q[1, 4] = 1.0697744057586694324249546775289751231068448261878932945249644496088`51.3905
 
y3q[1, 5] = -1.0177286825650766218073098880471750068736832562057873543895749907396`51.3905
 
y3q[2, 0] = 0.0007119219569992951127793188898732741160759353857378926272417691792`51.3905
 
y3q[2, 1] = -0.0228708760579203100452195398959924877244880988261097659121820472495`51.3905
 
y3q[2, 2] = 0.3028497034436984606026045798600338058024676640940955495802443678604`51.3905
 
y3q[2, 3] = -2.0328323740958605302618441798302772407646367385290224197785466424016`51.3905
 
y3q[2, 4] = 6.8074346001689270972532057116544154120898862953034881887377494405568`51.3905
 
y3q[2, 5] = -9.1510023505615314548191633236321624182697847975992589693812737289435`51.3905
 
y3q[3, 0] = 0.0047463737137155598468428842756802689834285457553119777093569980247`51.3905
 
y3q[3, 1] = -0.028111942029976071120314899913970477820132267540237500807065811728`51.3905
 
y3q[3, 2] = -1.3058314616074721054157577081864618162568835873400443592074738122503`51.3905
 
y3q[3, 3] = 19.19748835628297920017695418494369147376838744500586211592781257`51.3905
 
y3q[3, 4] = -95.97140564445258248876579733516151902044105862099065580676608564`51.3905
 
y3q[3, 5] = 167.31171218172497899753981680453827618462299140339468067862709569`51.3905
 
y3q[4, 0] = 0.6402538577353491233622168457091910657335008685408771393334575441626`51.3905
 
y3q[4, 1] = -20.33750042183275776708031559969163920401820241955323206320582313`51.3905
 
y3q[4, 2] = 258.07902313420140549661425110239046921126883265892533610318592674`51.3905
 
y3q[4, 3] = -1635.10157274250411594495506379148935750695161405484071812812089488`51.3905
 
y3q[4, 4] = 5172.363417944150200442668279191269053723665617829941887396811`51.3905
 
y3q[4, 5] = -6539.450493869633418836244387062143931092483205785390295243568`51.3905



==> anc/results.m <==
OneCharmSpectrumOS[] = 
    (mc^5*(-2*mc + ((1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
             2*mc^2*(1 + q2)])*(48*mc^4 - 
           3*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
             4 + 3*mc^2*(16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])^4) - (1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
            (48*mc^4 - 12*mc^2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^2 - (-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4)))/(32*mc^5)))/
      (12*Pi^3*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
        3) - (as5*(48*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
             2*mc^2*(1 + q2)])^2*(-4*mc^2 + (-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)^2 + 
        48*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
          2*(-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^2)^2 + 3*(1 + mc^2 - q2 - 
          Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
         (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^4)*
         (3*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^2) - 8*Pi^2*(4*mc^2 + 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
             2)) + 3*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
            2*mc^2*(1 + q2)])*(16*mc^4 - (-1 - mc^2 + q2 + 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4)*
         (3*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^2) - 8*Pi^2*(4*mc^2 + 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
             2)) - (4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^2)*(576*mc^6 + 528*mc^4*
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 - 
          132*mc^2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^4 - 9*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
               2*mc^2*(1 + q2)])^6 - 8*Pi^2*(64*mc^6 + 
            80*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2 + 20*mc^2*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4 + 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
             6)) - 9216*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
             2*mc^2*(1 + q2)])^4*ArcTanh[(-1 + mc - mc^2 + q2 + 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/mc] + 
        48*(256*mc^8 + 128*mc^6*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*
                mc^2*(1 + q2)])^2 + 8*mc^2*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6 + 
          (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8 - 
          3*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2)^2*(4*mc^2 + (-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) - 
          3*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2)^2*(4*mc^2 + (-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) + 
          4*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*(16*mc^4 - 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4)*
           (mc^4 + (-1 + q2)*(-1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)]) - mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)]))*Log[-1/2*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/mc])*
         Log[(-1 + 2*mc - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])/(2*mc)] - 
        6*(576*mc^6*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])*Log[mc] + 192*mc^8*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc] - 
          144*mc^4*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^3*Log[mc] - 48*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc] - 
          36*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^5*Log[mc] - 12*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc] + 
          9*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[mc] + 3*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^7*Log[mc] + 32*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
            2*q2^2)*(-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2)^2*(mc^4 + (-1 + q2)*
             (-1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
            mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
           Log[(1 + 2*mc + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])/(2*mc)] + 
          (512*mc^8 - (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])*(576*mc^6 - 448*mc^8 + 896*mc^8*(1 + mc^2 - 
                q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
              8*mc^2*(16 + 7*mc^2)*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^5 - 14*(1 + mc^2 - q2 - 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7 - 
              16*mc^4*(21 + 61*mc^2 + 8*mc^4)*(-1 - mc^2 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 - 
              4*mc^2*(27 - 13*mc^2 - 8*mc^4)*(-1 - mc^2 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4 + 
              (39 + 55*mc^2)*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^6) - 8*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
              2*q2^2)*(16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^4)*(mc^4 + (-1 + q2)*(-1 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
              mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
             (-Log[q2] + 4*Log[(1 + 2*mc + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                     2 - 2*mc^2*(1 + q2)])/(2*mc)]))*
           Log[-1/2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])/mc] + 192*mc^4*
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4*
           Log[-((mc*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                   (1 + q2)]))/(-1 + mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)]))] + 512*mc^8*
           Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 256*mc^6*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
           Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 16*mc^2*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
           Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 2*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8*
           Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 896*mc^6*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 128*mc^8*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 64*mc^2*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 224*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 416*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 64*mc^8*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 16*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 104*mc^2*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 56*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 16*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 
          2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 14*mc^2*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 448*mc^4*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 448*mc^8*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 28*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 28*mc^4*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 512*mc^8*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 384*mc^6*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 384*mc^8*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 96*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 96*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 24*mc^2*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 24*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 
          6*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] + 6*mc^2*
           (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] + 512*mc^6*
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] - 32*mc^2*
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] - 
          2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] + 
          2*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^2)*(2*(-1/2*mc^2 + (1 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/2)*
             (32*mc^6 + 8*mc^2*(mc^2 - 5*mc^4)*(1 + mc^2 - q2 - 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) + 
              2*(2 + 7*mc^2 - 7*mc^4)*(1 + mc^2 - q2 - Sqrt[mc^4 + 
                   (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3 + (1 + mc^2 - q2 - 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5 - 
              4*mc^2*(7 - 7*mc^2 - 2*mc^4)*(-1 - mc^2 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 + 
              (-5 + mc^2)*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^4) + 4*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
              2*q2^2)*(4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^2)*(mc^4 + (-1 + q2)*(-1 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
              mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
             Log[mc])*Log[-1/2*mc^2 + (1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])/2]) + 96*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
          2*q2^2)*(16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^4)*(mc^4 + (-1 + q2)*(-1 + q2 + 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
          mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
         (PolyLog[2, (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*
                mc^2*(1 + q2)])] - PolyLog[2, (1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/2] + 
          2*PolyLog[2, (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2/(4*mc^2)])))/(13824*mc^2*Pi^4*
       (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
       (-1 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2/
         (4*mc^2))) + 
     as5^2*
      (
       -0.0006549262036113140062108362144800837177184561311240087558`26.36051\
9886674865*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
       0.0003789865158917239776135451787862819033348539434283310616`26.360519\
8866749*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       0.00390985766591544454109198854903600959`26.360519886674886*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
       0.00517918021787552940238607864575320368`26.360519886674897*mc*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       0.002205657664358328969865730602066200742734040789411134631`26.3605198\
86674886*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
       0.04112085070527588974663169673090813463`26.36051988667488*mc*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
       0.1551860557026839865664088029300241296`26.360519886674897*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       0.21496054486300866373860751629209410787`26.360519886674876*mc*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       0.08570516624642307683981880370800571379`26.360519886674897*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       1.0103741634782941014893623629355115799`26.360519886674883*mc*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       2.60307981382978492825674917645938809122`26.360519886674894*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
       3.85777242049678355613192716892123029203`26.360519886674886*mc*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
       5.46598388371161096637298022355016296833`26.360519886674894*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       4.82260835024636702322065629807547334937`26.360519886674897*mc*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       3.07155763105515697025841169836057893156`26.36051988667488*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
       2.43237146133599960124131454221635850461`26.360519886674883*mc*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
       0.0014283748716532863047897375897597270003432552294426607615`26.360519\
8866749*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       0.0029490548000686167771107667080341702757013736640435191807`26.360519\
886674897*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       0.00696508473371062406333335774794516514`26.360519886674894*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
       0.00603971843699165160891652737389972529`26.36051988667488*mc*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       0.09405910531312114370645100273520335367`26.360519886674894*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
       0.21895793674020296061473602122502266823`26.360519886674886*mc*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
       0.06253133578188932248793693978128735896`26.360519886674886*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
       1.03193199304427288796875273188182341058`26.360519886674886*mc*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
       4.4520255710539291606098330779551368579`26.360519886674894*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       7.28407942435661917531970278912102330343`26.360519886674897*mc*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       12.27898482822887940846044197284450448296`26.360519886674894*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
       11.41492712861138435194047361864316553035`26.360519886674904*mc*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
       12.17665279523761185473536590034194715402`26.360519886674886*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       3.154898531066311920442361039734332294`26.360519886674883*mc*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       4.05283421170514372199599235101225659137`26.360519886674883*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       4.33118652047487861212821041634310662325`26.360519886674894*mc*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
       0.0031570854671719148332217235520281074322272170932418117632`26.360519\
88667488*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       0.01351315180077939966264403692494071458`26.360519886674886*mc*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       0.02325332865209614756266030346162951106`26.360519886674904*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       0.01995812054357195971107412876483192313`26.360519886674886*mc*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
       0.003742319436908172652641646651835684449009388347766555516`26.3605198\
86674897*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       0.22812429086628865222055619173546839757`26.36051988667488*mc*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       2.02104356689116555363521109374234355651`26.360519886674886*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
       3.41257368948130722847738771369461117278`26.360519886674904*mc*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
       6.82900780658794364724757833380813844768`26.360519886674886*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       6.95529309256300121386471037898899291581`26.360519886674894*mc*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       8.98001675918627129511603374217514023966`26.360519886674894*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
       2.97749311540542319732107746553528123729`26.360519886674894*mc*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
       4.79587351688384211031211137296851936368`26.360519886674883*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
       2.87779195568835295723008516247034091237`26.36051988667488*mc*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       0.71420622887210827275900073229283360966`26.360519886674886*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       0.44612980575119779080270578420322972813`26.36051988667488*mc*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
       0.01566245331197429781663953365896830253`26.360519886674883*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
       0.01475940605979022442742320216407023111`26.360519886674897*mc*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
       0.00539313247413468632124952104016356541`26.360519886674883*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
       0.00798442052508620801571181915250647585`26.360519886674894*mc*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
       0.16514145943055938384828259465510184751`26.360519886674883*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
       0.20625870040905364918631171245523751872`26.360519886674886*mc*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
       0.503684505657886308940197417599741521`26.360519886674894*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
       0.229651908417870834093700607605360902`26.36051988667488*mc*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
       0.22696886297429137399431533898144863645`26.360519886674894*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
       0.81288724990409162411914716617519229201`26.360519886674894*mc*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
       0.79009467604488227065461902869803359475`26.360519886674897*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
       1.0595277371092063971572598999094553069`26.360519886674894*mc*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
       0.80044056001753734461899445183969808866`26.360519886674883*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
       0.58597841341701567631576475643476745735`26.360519886674886*mc*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
       0.1296946718227008192952451047964609382`26.360519886674894*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
       0.21167555956765652850750208763478964075`26.360519886674897*mc*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
       0.0031443046312327319771328863611420787297865758615919394816`26.360519\
886674883*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
       0.0036147238046974978491002669386055346343316308652602687488`26.360519\
886674886*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
       0.03298251534972952236141149389504254782`26.360519886674897*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
       0.04512665323742498598614721816670888839`26.3605198866749*mc*q2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
       0.24771235141672684995311137217300946869`26.360519886674872*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
       0.27522405293210595177983152711403119966`26.3605198866749*mc*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
       0.79272863991011302294913128877747311162`26.36051988667488*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
       0.58912224362214595803825851133442763184`26.360519886674897*mc*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
       1.19412096570063128518747498716208748462`26.360519886674894*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
       0.25138154880764656469178606053047598174`26.360519886674886*mc*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
       0.75616420973757811100994728595934482348`26.360519886674883*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
       0.49282349653529058185550573864730084181`26.360519886674886*mc*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
       0.12462741476559673804481528545771294008`26.360519886674886*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
       0.24333580413141639902592840156868665334`26.360519886674897*mc*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
       0.01366414279716495809287218055401542197`26.360519886674894*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
       0.0138684624005041855854183825898453183`26.360519886674894*mc*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
       0.0011636741090037912917757603509802437806603107713227173351`26.360519\
886674894*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
       0.0013504178144225201590029938070773220555121815415947264`26.360519886\
674886*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
       0.000668233421872652001784320069243937407991993024903918488`26.3605198\
866749*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
       0.0025710152682994716415439648539820440228699336107798560769`26.360519\
886674876*mc*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
       0.01632951298569807372297374738407141368`26.360519886674897*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
       0.03190378201141160330996716573334462131`26.360519886674897*mc*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
       0.12789891805597872281975902043955388254`26.360519886674886*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
       0.15565929828791460887162306668652105023`26.360519886674886*mc*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
       0.299572441841526470034857058801038196`26.360519886674883*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
       0.20204027536542075382411042922919691346`26.360519886674886*mc*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
       0.30137080814560462423423026939984062502`26.360519886674894*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
       0.02532694776416768255220996196326313048`26.360519886674876*mc*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
       0.13593627512954536835276098701886807887`26.360519886674894*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
       0.04866750001498197990639686890844356727`26.360519886674876*mc*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
       0.02437018661000543435390096532742155869`26.360519886674886*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
       0.01886365093423066550366889901333277723`26.360519886674883*mc*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
       0.0001642714165370996075222720452258315929357825879404809127`26.360519\
886674886*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
       0.0001849671655081231881858024894427840560308846790426083712`26.360519\
886674886*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
       0.0008693718663319414478210278743545259382368275243084282348`26.360519\
886674894*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
       0.001510280100540999064386739285183449617543908524955219913`26.3605198\
86674894*mc*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
       0.00406718033696290092432385804307050054`26.360519886674883*q2^2*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
       0.0021646007228612550411023744530031370442310100308470005759`26.360519\
886674876*mc*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
       0.0029524029100267733004937197952780401604082671234733572095`26.360519\
886674894*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
       0.01607688792360648180973062357576262133`26.360519886674894*mc*q2^3*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
       0.03090584845561040888625729547355751277`26.360519886674894*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
       0.04112674519580226180941450897742547968`26.360519886674883*mc*q2^4*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
       0.04725296326282942381568034971318213973`26.36051988667488*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
       0.02440884452889152485387243268426488164`26.360519886674894*mc*q2^5*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
       0.02906154255313827401337182112660261513`26.360519886674883*q2^6*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
       0.0008322980340530787483021783809781912964143839551752649491`26.360519\
886674883*mc*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
       0.00673101795848708480474101654864402486`26.360519886674894*q2^7*
        (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
       0.0035964881775196696978288602863417098791945243028426326015`26.360519\
886674886*mc*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
       0.0000283800316848289528439546113305103710986285370379420063`26.360519\
886674883*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
       0.0000313629499298711062949400846511000361109984191561794057`26.360519\
886674897*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
       0.0001319391804383122166069721190043924778932293257257259243`26.360519\
886674897*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
       0.0002642091558647747536059904966498756396464798565065160301`26.360519\
886674886*mc*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
       0.0009111810155694127586694478958563558662472288218931860311`26.360519\
886674904*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
       0.0008444552178896468436538719281570090777445402801402934333`26.360519\
88667488*mc*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
       0.0012749355877282137609903956951779863413820475546957512704`26.360519\
8866749*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
       0.0003898094479218838430411623754762993634184583146251620472`26.360519\
886674904*mc*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
       0.0008778353699667987650873490017943865799711921184558919844`26.360519\
886674883*q2^4*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
       0.003672759913994384400972118079881107465329598709585390038`26.3605198\
86674883*mc*q2^4*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
       0.0034204640497804937004759295120035628473759464885317533697`26.360519\
88667488*q2^5*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
       0.0034074678099709774097888614517442620440465216714689216512`26.360519\
88667488*mc*q2^5*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
       0.0027681927825290211771535194777791758574469667500217860097`26.360519\
886674883*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
       0.0005545471580127341688089841780457767131836814567674429116`26.360519\
886674904*mc*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
       0.0007498171553469121479116793359750840829591126595123416252`26.360519\
886674894*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
       0.0003076456271660437616071941787589510864863124099187001848`26.360519\
886674894*mc*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
       3.1138408699267895470403127099450090949651990668659776`26.360519886674\
894*^-6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       3.4540806281614336719843522696775769166565055795132354`26.360519886674\
894*^-6*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
       6.0546050873899121964990467005452795792973066783100978`26.360519886674\
886*^-6*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0000194225438086837800877620776285115322919652846490184567`26.360519\
886674886*mc*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0000880745495901365242213574034344307075134967243965377987`26.360519\
886674894*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
       0.0001072213668476314560031816855185463685258550887411112257`26.360519\
886674883*mc*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
       0.0002074322474252882091044891469876255851602001941596971415`26.360519\
886674894*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0000966885178815371716728533487324428235749017199392489566`26.360519\
886674894*mc*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0001371825566345594260037115843813100716586331007724698248`26.360519\
886674883*q2^4*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0001716741268050926416576855899330672356442920206142975711`26.360519\
886674886*mc*q2^4*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0001058990756357949151750077327667348210173828216853967208`26.360519\
886674886*q2^5*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
       0.0002997346471528418257378020247232862793844966968647409236`26.360519\
886674897*mc*q2^5*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
       0.0001787377955532396962233838060171665960809849713076151809`26.360519\
886674897*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0001024260155178178715945261991654842643022242996924795722`26.360519\
886674886*mc*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0000641858356146243822052943738951159046597852304414297819`26.360519\
8866749*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
       0.0000190345023806507745691546585201621305433316896120978539`26.360519\
886674886*mc*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
        Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
       (23*Log[mu]*(48*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^2*(-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)^2 + 
          48*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^2*(-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)^2 + 
          3*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^4)*(3*(4*mc^2 - (-1 - mc^2 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) - 
            8*Pi^2*(4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^2)) + 3*mc^2*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^4)*(3*(4*mc^2 - (-1 - mc^2 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) - 
            8*Pi^2*(4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^2)) - 
          (4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^2)*(576*mc^6 + 528*mc^4*
             (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
              2 - 132*mc^2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^4 - 9*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6 - 
            8*Pi^2*(64*mc^6 + 80*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + 
                   (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 + 20*mc^2*(-1 - mc^2 + 
                 q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4 + 
              (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
               6)) - 9216*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*
                mc^2*(1 + q2)])^4*ArcTanh[(-1 + mc - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/mc] + 
          48*(256*mc^8 + 128*mc^6*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2 + 8*mc^2*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6 + 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8 - 
            3*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
             (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^2)^2*(4*mc^2 + (-1 - mc^2 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) - 
            3*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                 (1 + q2)])*(-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + 
                   (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)^2*(4*mc^2 + 
              (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
               2) + 4*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*
             (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^4)*(mc^4 + (-1 + q2)*(-1 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
              mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
             Log[-1/2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])/mc])*Log[(-1 + 2*mc - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/(2*mc)] - 
          6*(576*mc^6*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])*Log[mc] + 192*mc^8*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc] - 
            144*mc^4*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^3*Log[mc] - 48*mc^6*
             (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
             Log[mc] - 36*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^5*Log[mc] - 12*mc^4*
             (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
             Log[mc] + 9*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^7*Log[mc] + 3*mc^2*
             (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
             Log[mc] + 32*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*
             (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^2)^2*(mc^4 + (-1 + q2)*(-1 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
              mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
             Log[(1 + 2*mc + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])/(2*mc)] + (512*mc^8 - (1 + mc^2 - q2 - 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*(576*mc^6 - 
                448*mc^8 + 896*mc^8*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                     2 - 2*mc^2*(1 + q2)]) - 8*mc^2*(16 + 7*mc^2)*
                 (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
                  5 - 14*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                     2*mc^2*(1 + q2)])^7 - 16*mc^4*(21 + 61*mc^2 + 8*mc^4)*
                 (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                      (1 + q2)])^2 - 4*mc^2*(27 - 13*mc^2 - 8*mc^4)*
                 (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                      (1 + q2)])^4 + (39 + 55*mc^2)*(-1 - mc^2 + q2 + 
                   Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6) - 
              8*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*(16*mc^4 - 
                (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
                 4)*(mc^4 + (-1 + q2)*(-1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                    2*mc^2*(1 + q2)]) - mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^
                     2 - 2*mc^2*(1 + q2)]))*(-Log[q2] + 
                4*Log[(1 + 2*mc + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                      2*mc^2*(1 + q2)])/(2*mc)]))*Log[-1/2*(-1 - mc^2 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/mc] + 
            192*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^4*Log[-((mc*(1 + mc^2 - q2 - 
                  Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))/(-1 + mc^2 + 
                 q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))] + 
            512*mc^8*Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + 
                   (-1 + q2)^2 - 2*mc^2*(1 + q2)])] + 
            256*mc^6*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2*Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])] + 
            16*mc^2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^6*Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])] + 
            2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8*
             Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 896*mc^6*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 128*mc^8*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 64*mc^2*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 224*mc^4*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 416*mc^6*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 64*mc^8*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 16*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 104*mc^2*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 56*mc^4*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 16*mc^6*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 2*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 14*mc^2*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 448*mc^4*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 448*mc^8*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 28*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 28*mc^4*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 512*mc^8*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 384*mc^6*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 384*mc^8*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 96*mc^4*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 96*mc^6*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 24*mc^2*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 24*mc^4*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 6*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 6*mc^2*(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 512*mc^6*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 32*mc^2*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] - 2*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8*Log[mc]*
             Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])] + 2*(4*mc^2 - (-1 - mc^2 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)*
             (2*(-1/2*mc^2 + (1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                     (1 + q2)])/2)*(32*mc^6 + 8*mc^2*(mc^2 - 5*mc^4)*
                 (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                     (1 + q2)]) + 2*(2 + 7*mc^2 - 7*mc^4)*(1 + mc^2 - q2 - 
                   Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3 + 
                (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
                 5 - 4*mc^2*(7 - 7*mc^2 - 2*mc^4)*(-1 - mc^2 + q2 + 
                   Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 + 
                (-5 + mc^2)*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                     2*mc^2*(1 + q2)])^4) + 4*(1 + mc^4 + mc^2*(-2 + q2) + 
                q2 - 2*q2^2)*(4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + 
                    (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)*(mc^4 + (-1 + q2)*
                 (-1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
                mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*Log[
                mc])*Log[-1/2*mc^2 + (1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])/2]) + 96*(1 + mc^4 + mc^2*(-2 + q2) + 
            q2 - 2*q2^2)*(16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4)*
           (mc^4 + (-1 + q2)*(-1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)]) - mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)]))*(PolyLog[2, (2*mc^2)/(1 + mc^2 - q2 - Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])] - 
            PolyLog[2, (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])/2] + 2*PolyLog[2, (-1 - mc^2 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2/(4*mc^2)])))/
        (82944*mc^2*Pi^5*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
             2*mc^2*(1 + q2)])^3*(-1 + 
          (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2/
           (4*mc^2))))
 
OneCharmSpectrumOS[0] = 
    (mc^5*(-2*mc + ((1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
            2*mc^2*(1 + q2)])*(48*mc^4 - 
          3*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4 + 
          3*mc^2*(16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^4) - (1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           (48*mc^4 - 12*mc^2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4)))/(32*mc^5)))/
     (12*Pi^3*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3)
 
OneCharmSpectrumOS[1] = -1/13824*
     (as5*(48*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
         (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^2)^2 + 48*mc^4*(-1 - mc^2 + q2 + 
           Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
         (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^2)^2 + 3*(1 + mc^2 - q2 - 
          Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
         (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^4)*
         (3*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^2) - 8*Pi^2*(4*mc^2 + 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
             2)) + 3*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
            2*mc^2*(1 + q2)])*(16*mc^4 - (-1 - mc^2 + q2 + 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4)*
         (3*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^2) - 8*Pi^2*(4*mc^2 + 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
             2)) - (4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^2)*(576*mc^6 + 528*mc^4*
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 - 
          132*mc^2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^4 - 9*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
               2*mc^2*(1 + q2)])^6 - 8*Pi^2*(64*mc^6 + 
            80*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2 + 20*mc^2*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4 + 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
             6)) - 9216*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
             2*mc^2*(1 + q2)])^4*ArcTanh[(-1 + mc - mc^2 + q2 + 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/mc] + 
        48*(256*mc^8 + 128*mc^6*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*
                mc^2*(1 + q2)])^2 + 8*mc^2*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6 + 
          (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8 - 
          3*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2)^2*(4*mc^2 + (-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) - 
          3*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2)^2*(4*mc^2 + (-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) + 
          4*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*(16*mc^4 - 
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4)*
           (mc^4 + (-1 + q2)*(-1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)]) - mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)]))*Log[-1/2*(-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/mc])*
         Log[(-1 + 2*mc - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])/(2*mc)] - 
        6*(576*mc^6*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])*Log[mc] + 192*mc^8*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc] - 
          144*mc^4*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^3*Log[mc] - 48*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc] - 
          36*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^5*Log[mc] - 12*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc] + 
          9*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[mc] + 3*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^7*Log[mc] + 32*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
            2*q2^2)*(-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2)^2*(mc^4 + (-1 + q2)*
             (-1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
            mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
           Log[(1 + 2*mc + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])/(2*mc)] + 
          (512*mc^8 - (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])*(576*mc^6 - 448*mc^8 + 896*mc^8*(1 + mc^2 - 
                q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
              8*mc^2*(16 + 7*mc^2)*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^5 - 14*(1 + mc^2 - q2 - 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7 - 
              16*mc^4*(21 + 61*mc^2 + 8*mc^4)*(-1 - mc^2 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 - 
              4*mc^2*(27 - 13*mc^2 - 8*mc^4)*(-1 - mc^2 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4 + 
              (39 + 55*mc^2)*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^6) - 8*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
              2*q2^2)*(16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^4)*(mc^4 + (-1 + q2)*(-1 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
              mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
             (-Log[q2] + 4*Log[(1 + 2*mc + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                     2 - 2*mc^2*(1 + q2)])/(2*mc)]))*
           Log[-1/2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])/mc] + 192*mc^4*
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4*
           Log[-((mc*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                   (1 + q2)]))/(-1 + mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)]))] + 512*mc^8*
           Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 256*mc^6*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
           Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 16*mc^2*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
           Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 2*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8*
           Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 896*mc^6*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 128*mc^8*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 64*mc^2*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 224*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 416*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 64*mc^8*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 16*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 104*mc^2*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 56*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 16*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 
          2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 14*mc^2*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 448*mc^4*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 448*mc^8*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 28*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 28*mc^4*(-1 - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 512*mc^8*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 384*mc^6*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 384*mc^8*(1 + mc^2 - q2 - 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 96*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] - 96*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 24*mc^2*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 24*mc^4*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc]*
           Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])] + 
          6*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] + 6*mc^2*
           (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] + 512*mc^6*
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] - 32*mc^2*
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] - 
          2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8*
           Log[mc]*Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^
                  2 - 2*mc^2*(1 + q2)])] + 
          2*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^2)*(2*(-1/2*mc^2 + (1 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/2)*
             (32*mc^6 + 8*mc^2*(mc^2 - 5*mc^4)*(1 + mc^2 - q2 - 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) + 
              2*(2 + 7*mc^2 - 7*mc^4)*(1 + mc^2 - q2 - Sqrt[mc^4 + 
                   (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3 + (1 + mc^2 - q2 - 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5 - 
              4*mc^2*(7 - 7*mc^2 - 2*mc^4)*(-1 - mc^2 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 + 
              (-5 + mc^2)*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^4) + 4*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
              2*q2^2)*(4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^2)*(mc^4 + (-1 + q2)*(-1 + q2 + 
                Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
              mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
             Log[mc])*Log[-1/2*mc^2 + (1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])/2]) + 96*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
          2*q2^2)*(16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^4)*(mc^4 + (-1 + q2)*(-1 + q2 + 
            Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
          mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
         (PolyLog[2, (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*
                mc^2*(1 + q2)])] - PolyLog[2, (1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/2] + 
          2*PolyLog[2, (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2/(4*mc^2)])))/
      (mc^2*Pi^4*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
        3*(-1 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
          2/(4*mc^2)))
 
OneCharmSpectrumOS[2] = 
    as5^2*
     (
      -0.0006549262036113140062108362144800837177184561311240087558`26.360519\
886674865*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
      0.0003789865158917239776135451787862819033348539434283310616`26.3605198\
866749*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      0.00390985766591544454109198854903600959`26.360519886674886*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
      0.00517918021787552940238607864575320368`26.360519886674897*mc*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      0.002205657664358328969865730602066200742734040789411134631`26.36051988\
6674886*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
      0.04112085070527588974663169673090813463`26.36051988667488*mc*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
      0.1551860557026839865664088029300241296`26.360519886674897*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      0.21496054486300866373860751629209410787`26.360519886674876*mc*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      0.08570516624642307683981880370800571379`26.360519886674897*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      1.0103741634782941014893623629355115799`26.360519886674883*mc*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      2.60307981382978492825674917645938809122`26.360519886674894*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
      3.85777242049678355613192716892123029203`26.360519886674886*mc*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
      5.46598388371161096637298022355016296833`26.360519886674894*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      4.82260835024636702322065629807547334937`26.360519886674897*mc*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      3.07155763105515697025841169836057893156`26.36051988667488*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) + 
      2.43237146133599960124131454221635850461`26.360519886674883*mc*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)) - 
      0.0014283748716532863047897375897597270003432552294426607615`26.3605198\
866749*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      0.0029490548000686167771107667080341702757013736640435191807`26.3605198\
86674897*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      0.00696508473371062406333335774794516514`26.360519886674894*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
      0.00603971843699165160891652737389972529`26.36051988667488*mc*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      0.09405910531312114370645100273520335367`26.360519886674894*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
      0.21895793674020296061473602122502266823`26.360519886674886*mc*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
      0.06253133578188932248793693978128735896`26.360519886674886*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
      1.03193199304427288796875273188182341058`26.360519886674886*mc*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
      4.4520255710539291606098330779551368579`26.360519886674894*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      7.28407942435661917531970278912102330343`26.360519886674897*mc*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      12.27898482822887940846044197284450448296`26.360519886674894*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
      11.41492712861138435194047361864316553035`26.360519886674904*mc*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] - 
      12.17665279523761185473536590034194715402`26.360519886674886*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      3.154898531066311920442361039734332294`26.360519886674883*mc*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      4.05283421170514372199599235101225659137`26.360519886674883*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      4.33118652047487861212821041634310662325`26.360519886674894*mc*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)] + 
      0.0031570854671719148332217235520281074322272170932418117632`26.3605198\
8667488*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      0.01351315180077939966264403692494071458`26.360519886674886*mc*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      0.02325332865209614756266030346162951106`26.360519886674904*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      0.01995812054357195971107412876483192313`26.360519886674886*mc*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
      0.003742319436908172652641646651835684449009388347766555516`26.36051988\
6674897*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      0.22812429086628865222055619173546839757`26.36051988667488*mc*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      2.02104356689116555363521109374234355651`26.360519886674886*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
      3.41257368948130722847738771369461117278`26.360519886674904*mc*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
      6.82900780658794364724757833380813844768`26.360519886674886*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      6.95529309256300121386471037898899291581`26.360519886674894*mc*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      8.98001675918627129511603374217514023966`26.360519886674894*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
      2.97749311540542319732107746553528123729`26.360519886674894*mc*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
      4.79587351688384211031211137296851936368`26.360519886674883*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 + 
      2.87779195568835295723008516247034091237`26.36051988667488*mc*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      0.71420622887210827275900073229283360966`26.360519886674886*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      0.44612980575119779080270578420322972813`26.36051988667488*mc*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^2 - 
      0.01566245331197429781663953365896830253`26.360519886674883*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
      0.01475940605979022442742320216407023111`26.360519886674897*mc*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
      0.00539313247413468632124952104016356541`26.360519886674883*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
      0.00798442052508620801571181915250647585`26.360519886674894*mc*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
      0.16514145943055938384828259465510184751`26.360519886674883*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
      0.20625870040905364918631171245523751872`26.360519886674886*mc*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
      0.503684505657886308940197417599741521`26.360519886674894*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
      0.229651908417870834093700607605360902`26.36051988667488*mc*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
      0.22696886297429137399431533898144863645`26.360519886674894*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
      0.81288724990409162411914716617519229201`26.360519886674894*mc*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
      0.79009467604488227065461902869803359475`26.360519886674897*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
      1.0595277371092063971572598999094553069`26.360519886674894*mc*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
      0.80044056001753734461899445183969808866`26.360519886674883*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 + 
      0.58597841341701567631576475643476745735`26.360519886674886*mc*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
      0.1296946718227008192952451047964609382`26.360519886674894*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
      0.21167555956765652850750208763478964075`26.360519886674897*mc*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^3 - 
      0.0031443046312327319771328863611420787297865758615919394816`26.3605198\
86674883*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
      0.0036147238046974978491002669386055346343316308652602687488`26.3605198\
86674886*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
      0.03298251534972952236141149389504254782`26.360519886674897*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
      0.04512665323742498598614721816670888839`26.3605198866749*mc*q2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
      0.24771235141672684995311137217300946869`26.360519886674872*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
      0.27522405293210595177983152711403119966`26.3605198866749*mc*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
      0.79272863991011302294913128877747311162`26.36051988667488*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
      0.58912224362214595803825851133442763184`26.360519886674897*mc*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
      1.19412096570063128518747498716208748462`26.360519886674894*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
      0.25138154880764656469178606053047598174`26.360519886674886*mc*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
      0.75616420973757811100994728595934482348`26.360519886674883*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
      0.49282349653529058185550573864730084181`26.360519886674886*mc*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
      0.12462741476559673804481528545771294008`26.360519886674886*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
      0.24333580413141639902592840156868665334`26.360519886674897*mc*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
      0.01366414279716495809287218055401542197`26.360519886674894*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 + 
      0.0138684624005041855854183825898453183`26.360519886674894*mc*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^4 - 
      0.0011636741090037912917757603509802437806603107713227173351`26.3605198\
86674894*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
      0.0013504178144225201590029938070773220555121815415947264`26.3605198866\
74886*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
      0.000668233421872652001784320069243937407991993024903918488`26.36051988\
66749*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
      0.0025710152682994716415439648539820440228699336107798560769`26.3605198\
86674876*mc*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
      0.01632951298569807372297374738407141368`26.360519886674897*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
      0.03190378201141160330996716573334462131`26.360519886674897*mc*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
      0.12789891805597872281975902043955388254`26.360519886674886*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
      0.15565929828791460887162306668652105023`26.360519886674886*mc*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
      0.299572441841526470034857058801038196`26.360519886674883*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
      0.20204027536542075382411042922919691346`26.360519886674886*mc*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
      0.30137080814560462423423026939984062502`26.360519886674894*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
      0.02532694776416768255220996196326313048`26.360519886674876*mc*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
      0.13593627512954536835276098701886807887`26.360519886674894*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
      0.04866750001498197990639686890844356727`26.360519886674876*mc*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
      0.02437018661000543435390096532742155869`26.360519886674886*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 + 
      0.01886365093423066550366889901333277723`26.360519886674883*mc*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^5 - 
      0.0001642714165370996075222720452258315929357825879404809127`26.3605198\
86674886*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
      0.0001849671655081231881858024894427840560308846790426083712`26.3605198\
86674886*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
      0.0008693718663319414478210278743545259382368275243084282348`26.3605198\
86674894*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
      0.001510280100540999064386739285183449617543908524955219913`26.36051988\
6674894*mc*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
      0.00406718033696290092432385804307050054`26.360519886674883*q2^2*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
      0.0021646007228612550411023744530031370442310100308470005759`26.3605198\
86674876*mc*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
      0.0029524029100267733004937197952780401604082671234733572095`26.3605198\
86674894*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
      0.01607688792360648180973062357576262133`26.360519886674894*mc*q2^3*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
      0.03090584845561040888625729547355751277`26.360519886674894*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
      0.04112674519580226180941450897742547968`26.360519886674883*mc*q2^4*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
      0.04725296326282942381568034971318213973`26.36051988667488*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
      0.02440884452889152485387243268426488164`26.360519886674894*mc*q2^5*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
      0.02906154255313827401337182112660261513`26.360519886674883*q2^6*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
      0.0008322980340530787483021783809781912964143839551752649491`26.3605198\
86674883*mc*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
      0.00673101795848708480474101654864402486`26.360519886674894*q2^7*
       (mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 + 
      0.0035964881775196696978288602863417098791945243028426326015`26.3605198\
86674886*mc*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^6 - 
      0.0000283800316848289528439546113305103710986285370379420063`26.3605198\
86674883*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
      0.0000313629499298711062949400846511000361109984191561794057`26.3605198\
86674897*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
      0.0001319391804383122166069721190043924778932293257257259243`26.3605198\
86674897*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
      0.0002642091558647747536059904966498756396464798565065160301`26.3605198\
86674886*mc*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
      0.0009111810155694127586694478958563558662472288218931860311`26.3605198\
86674904*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
      0.0008444552178896468436538719281570090777445402801402934333`26.3605198\
8667488*mc*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
      0.0012749355877282137609903956951779863413820475546957512704`26.3605198\
866749*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
      0.0003898094479218838430411623754762993634184583146251620472`26.3605198\
86674904*mc*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
      0.0008778353699667987650873490017943865799711921184558919844`26.3605198\
86674883*q2^4*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
      0.003672759913994384400972118079881107465329598709585390038`26.36051988\
6674883*mc*q2^4*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
      0.0034204640497804937004759295120035628473759464885317533697`26.3605198\
8667488*q2^5*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
      0.0034074678099709774097888614517442620440465216714689216512`26.3605198\
8667488*mc*q2^5*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
      0.0027681927825290211771535194777791758574469667500217860097`26.3605198\
86674883*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
      0.0005545471580127341688089841780457767131836814567674429116`26.3605198\
86674904*mc*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
      0.0007498171553469121479116793359750840829591126595123416252`26.3605198\
86674894*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 + 
      0.0003076456271660437616071941787589510864863124099187001848`26.3605198\
86674894*mc*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^7 - 
      3.1138408699267895470403127099450090949651990668659776`26.3605198866748\
94*^-6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      3.4540806281614336719843522696775769166565055795132354`26.3605198866748\
94*^-6*mc*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
      6.0546050873899121964990467005452795792973066783100978`26.3605198866748\
86*^-6*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0000194225438086837800877620776285115322919652846490184567`26.3605198\
86674886*mc*q2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0000880745495901365242213574034344307075134967243965377987`26.3605198\
86674894*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
      0.0001072213668476314560031816855185463685258550887411112257`26.3605198\
86674883*mc*q2^2*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
      0.0002074322474252882091044891469876255851602001941596971415`26.3605198\
86674894*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0000966885178815371716728533487324428235749017199392489566`26.3605198\
86674894*mc*q2^3*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0001371825566345594260037115843813100716586331007724698248`26.3605198\
86674883*q2^4*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0001716741268050926416576855899330672356442920206142975711`26.3605198\
86674886*mc*q2^4*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0001058990756357949151750077327667348210173828216853967208`26.3605198\
86674886*q2^5*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
      0.0002997346471528418257378020247232862793844966968647409236`26.3605198\
86674897*mc*q2^5*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
      0.0001787377955532396962233838060171665960809849713076151809`26.3605198\
86674897*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0001024260155178178715945261991654842643022242996924795722`26.3605198\
86674886*mc*q2^6*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0000641858356146243822052943738951159046597852304414297819`26.3605198\
866749*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 + 
      0.0000190345023806507745691546585201621305433316896120978539`26.3605198\
86674886*mc*q2^7*(mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2))*
       Log[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]^8 - 
      (23*Log[mu]*(48*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^2*(-4*mc^2 + (-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)^2 + 
         48*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^2*(-4*mc^2 + (-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)^2 + 
         3*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
          (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^4)*(3*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) - 
           8*Pi^2*(4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2)) + 3*mc^2*(1 + mc^2 - q2 - 
           Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
          (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^4)*(3*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) - 
           8*Pi^2*(4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^2)) - 
         (4*mc^2 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])^2)*(576*mc^6 + 528*mc^4*
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 - 
           132*mc^2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^4 - 9*(-1 - mc^2 + q2 + Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6 - 
           8*Pi^2*(64*mc^6 + 80*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + 
                  (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 + 
             20*mc^2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^4 + (-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6)) - 
         9216*mc^4*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
              2*mc^2*(1 + q2)])^4*ArcTanh[(-1 + mc - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/mc] + 
         48*(256*mc^8 + 128*mc^6*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^2 + 8*mc^2*(-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6 + 
           (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8 - 
           3*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
            (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^2)^2*(4*mc^2 + (-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2) - 
           3*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])*(-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + 
                  (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)^2*(4*mc^2 + 
             (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
              2) + 4*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*
            (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])^4)*(mc^4 + (-1 + q2)*(-1 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
             mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
            Log[-1/2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])/mc])*Log[(-1 + 2*mc - mc^2 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/(2*mc)] - 
         6*(576*mc^6*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                (1 + q2)])*Log[mc] + 192*mc^8*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc] - 
           144*mc^4*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^3*Log[mc] - 48*mc^6*
            (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
            Log[mc] - 36*mc^2*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^5*Log[mc] - 12*mc^4*
            (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
            Log[mc] + 9*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])^7*Log[mc] + 3*mc^2*
            (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
            Log[mc] + 32*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*
            (-4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^2)^2*(mc^4 + (-1 + q2)*(-1 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
             mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
            Log[(1 + 2*mc + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])/(2*mc)] + 
           (512*mc^8 - (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                 2*mc^2*(1 + q2)])*(576*mc^6 - 448*mc^8 + 896*mc^8*
                (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                    (1 + q2)]) - 8*mc^2*(16 + 7*mc^2)*(1 + mc^2 - q2 - 
                  Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5 - 14*
                (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
                 7 - 16*mc^4*(21 + 61*mc^2 + 8*mc^4)*(-1 - mc^2 + q2 + 
                  Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 - 4*mc^2*
                (27 - 13*mc^2 - 8*mc^4)*(-1 - mc^2 + q2 + Sqrt[mc^4 + 
                    (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4 + (39 + 55*mc^2)*
                (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
                 6) - 8*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*
              (16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^4)*(mc^4 + (-1 + q2)*(-1 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - mc^2*
                (2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
              (-Log[q2] + 4*Log[(1 + 2*mc + mc^2 - q2 - Sqrt[mc^4 + 
                     (-1 + q2)^2 - 2*mc^2*(1 + q2)])/(2*mc)]))*
            Log[-1/2*(-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])/mc] + 192*mc^4*
            (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^4*
            Log[-((mc*(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                    (1 + q2)]))/(-1 + mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)]))] + 512*mc^8*
            Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 256*mc^6*(-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
            Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 16*mc^2*(-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
            Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 2*(-1 - mc^2 + q2 + Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8*
            Log[mc^(-1) - (2*mc)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 896*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 128*mc^8*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 64*mc^2*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 224*mc^4*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 416*mc^6*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 64*mc^8*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 16*(1 + mc^2 - q2 - Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 104*mc^2*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 56*mc^4*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 16*mc^6*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 2*(1 + mc^2 - q2 - Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 14*mc^2*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 448*mc^4*(-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 448*mc^8*(-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 28*(-1 - mc^2 + q2 + Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 28*mc^4*(-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 512*mc^8*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 384*mc^6*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 384*mc^8*(1 + mc^2 - q2 - 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 96*mc^4*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 96*mc^6*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 24*mc^2*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 24*mc^4*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^5*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 6*(1 + mc^2 - q2 - Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 6*mc^2*(1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^7*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 512*mc^6*(-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 32*mc^2*(-1 - mc^2 + q2 + 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^6*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] - 2*(-1 - mc^2 + q2 + Sqrt[mc^4 + 
                (-1 + q2)^2 - 2*mc^2*(1 + q2)])^8*Log[mc]*
            Log[1 - (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])] + 2*(4*mc^2 - (-1 - mc^2 + q2 + Sqrt[
                mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2)*
            (2*(-1/2*mc^2 + (1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                    (1 + q2)])/2)*(32*mc^6 + 8*mc^2*(mc^2 - 5*mc^4)*
                (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                    (1 + q2)]) + 2*(2 + 7*mc^2 - 7*mc^4)*(1 + mc^2 - q2 - 
                  Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3 + 
               (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
                5 - 4*mc^2*(7 - 7*mc^2 - 2*mc^4)*(-1 - mc^2 + q2 + 
                  Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2 + (-5 + mc^2)*
                (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^
                 4) + 4*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 2*q2^2)*
              (4*mc^2 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                   2*mc^2*(1 + q2)])^2)*(mc^4 + (-1 + q2)*(-1 + q2 + 
                 Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - mc^2*
                (2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*Log[mc])*
            Log[-1/2*mc^2 + (1 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*
                   (1 + q2)])/2]) + 96*(1 + mc^4 + mc^2*(-2 + q2) + q2 - 
           2*q2^2)*(16*mc^4 - (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*
                mc^2*(1 + q2)])^4)*(mc^4 + (-1 + q2)*(-1 + q2 + 
             Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]) - 
           mc^2*(2*q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)]))*
          (PolyLog[2, (2*mc^2)/(1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 
                2*mc^2*(1 + q2)])] - PolyLog[2, (1 + mc^2 - q2 - 
              Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])/2] + 
           2*PolyLog[2, (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 
                  2*mc^2*(1 + q2)])^2/(4*mc^2)])))/(82944*mc^2*Pi^5*
        (1 + mc^2 - q2 - Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^3*
        (-1 + (-1 - mc^2 + q2 + Sqrt[mc^4 + (-1 + q2)^2 - 2*mc^2*(1 + q2)])^2/
          (4*mc^2))))
          
ThreeCharmSpectrumOS[] = as5^2*(81*mc^4 + (-1 + q2)^2 - 18*mc^2*(1 + q2))^
      (7/2)*HeavisideTheta[(1 - 3*mc)^2 - q2]*
     ((-0.0008629401919665232900282695015330977435636967383362554054697520866\
2039025438`49.82570251197666 - 0.00123760548590689267855625270437609290605555\
081322626899029574994215808742283`49.82570251197666*q2 - 
        0.0029308173607289338835763053911425608486278952096119003523877838132\
6776738305`49.82570251197666*q2^2 + mc^6*(-4.54148027541841847996640220916737\
332507905746543182916219077264566903098176066`49.82570251197665 - 
          47.7266273401933593634804957757378789984710619453796689892927895520\
9956058464256`49.82570251197666*q2 - 
          200.9829993032530520221853919544054755779056437813981062628992`49.8\
2570251197665*q2^2) + mc^4*(-4.0469510981290291281409768577809356550259977649\
104486243789795648714358602542`49.82570251197666 - 28.32741439352012175727102\
104475359944221184217210428570751706826920335779855705`49.82570251197665*q2 - 
          82.1709721538226752025330773650694989242480714965029661342112`49.82\
570251197666*q2^2) + mc^2*(-0.23305155987486869720178659544014452434548462229\
794170884912656022958614000091`49.82570251197666 - 0.929611726368082575683086\
14833003730783017378269317656294223470274858284790944`49.82570251197665*q2 - 
          1.94895190491068347187145538788288029489037083373665696520671286005\
640942549785`49.82570251197666*q2^2) + mc*(0.02208331235325046423449077190440\
827648466599077561735362851567634558105331011`49.82570251197666 + 
          0.05872921875004890510638724920068447590329258140648717030493662642\
241987260207`49.82570251197666*q2 + 0.115555543638507473966273232191807232936\
50052719467042349840392310813350231295`49.82570251197665*q2^2) + 
        mc^3*(1.3001698468210706707676498978630903491287370825076361475594581\
8049900011297416`49.82570251197666 + 7.06429687682434634312653764406292212982\
642124718335047370305137320051431469953`49.825702511976665*q2 + 
          17.1681434230489350386185796322715166246405466164794302383152675563\
5907140091748`49.82570251197666*q2^2) + mc^5*(6.66641507367721695779894649515\
905763901741794576520382287004591999264527612143`49.825702511976665 + 
          57.9396166019426226091778195121893594628847051815047885091693701794\
9357613252608`49.825702511976665*q2 + 
          202.3875526172112594558273325702796750821713573368433788043481`49.8\
2570251197665*q2^2))*(1 - HeavisideTheta[9/10 + 81*mc^4 - 2*q2 + q2^2 - 
          18*mc^2*(1 + q2)]) + (0.0000145781341158340457261681069084073510148\
2159080175428701432149904012718801`51.39048715374702 + 0.00038381717228711113\
620452085693136793410225865059262485245482081897565047681`51.39048715374702*
         q2 + 0.0007119219569992951127793188898732741160759353857378926272417\
7715965717236244`51.390487153747024*q2^2 + 0.00474637371371555984684288427568\
02689834285457553119777093570028047442919772`51.39048715374702*q2^3 + 
        0.6402538577353491233622168457091910657335008685408771393334575533916\
6917064959`51.39048715374701*q2^4 + mc^5*(-0.00896097255173402215696262807629\
124175391394352694285245727975729117654061517`51.39048715374702 - 
          1.01772868256507662180730988804717500687368325620578735438957500055\
59429597746`51.39048715374702*q2 - 9.1510023505615314548191633236321624182697\
8479759925896938127374226879526809567`51.390487153747024*q2^2 + 
          167.311712181724978997539816804538276184622991403394680678627622991\
3349856904392`51.39048715374702*q2^3 - 
          6539.4504938696334188362443870621439310924832057853902952435677`51.\
39048715374702*q2^4) + mc^3*(-0.006483624585980614373033136633217875276051964\
01297827385015601693926810820886`51.39048715374702 - 0.4439809362416326662087\
3248502969389170668890055203827440658334962322672351947`51.39048715374702*
           q2 - 2.03283237409586053026184417983027724076463673852902241977854\
665241771717876257`51.39048715374701*q2^2 + 19.197488356282979200176954184943\
69147376838744500586211592835875650876440593457`51.39048715374702*q2^3 - 
          1635.10157274250411594495506379148935750695161405484071812812140910\
64989116792832`51.39048715374702*q2^4) + 
        mc*(-0.00024519037616116959489667062012400493494718486913621282387325\
985371897854255`51.39048715374702 - 0.009328504610645998583931835397941898918\
90892292364180611847967821644911435028`51.39048715374702*q2 - 
          0.02287087605792031004521953989599248772448809882610976591218205497\
975028163766`51.39048715374702*q2^2 - 0.0281119420299760711203148999139704778\
2013226754023750080706581759107564140894`51.39048715374702*q2^3 - 
          20.3375004218327577670803155996916392040182024195532320632063882581\
0279155663475`51.390487153747024*q2^4) + mc^2*(0.0017570049576292331783660953\
3560977569322706064602360936033447908910484658695`51.39048715374702 + 
          0.09125426749596036093810929743356477913303691534874209666062845095\
789677805419`51.39048715374702*q2 + 0.302849703443698460602604579860033805802\
46766409409554958024437730275418594675`51.39048715374702*q2^2 - 
          1.30583146160747210541575770818646181625688358734004435920747381932\
068980286235`51.39048715374702*q2^3 + 258.07902313420140549661425110239046921\
12688326589253361031863993956496723782467`51.39048715374702*q2^4) + 
        mc^4*(0.0120989514214409795844507766947851171484892838949036239731182\
7253418123475287`51.39048715374702 + 1.06977440575866943242495467752897512310\
684482618789329452496446003798182169303`51.39048715374702*q2 + 
          6.80743460016892709725320571165441541208988629530348818873774945025\
086947933328`51.39048715374702*q2^2 - 95.971405644452582488765797335161519020\
44105862099065580676676434535879090486837`51.39048715374701*q2^3 + 
          5172.3634179441502004426682791912690537236656178299418873968109`51.\
390487153747024*q2^4))*HeavisideTheta[9/10 + 81*mc^4 - 2*q2 + q2^2 - 
         18*mc^2*(1 + q2)])


==> anc/simple.run <==

(* A code that reproduces the results in ./results.m and ./README.txt from easily readable expressions *)

(* Definitions of variables:   as5 = alpha_s^(nf=5)(mu_s),   q2 = q^2/mb_pole^2,   mc = mc_pole/mb_pole,   mu = mu_s/mb_pole *)
v = mc;
u = 1/(2v) ( 1 + v^2- q2 - Sqrt[( 1 + v^2 - q2 )^2 - 4 v^2] );  (* Comes from the equation q2 == (1-v/x)(1-x v) whose roots are x=u and x=1/u. *)

(* ************************************** *)
(* The LO contribution to the q2-spectrum *)
OneCharmSpectrumOS[0] = 1/(96 Pi^3) v^2/u^3 (1-u^2) ( 3u (1+u^2)(1+v^2) - 2v (1+4u^2+u^4));  

(* ******************************************************* *)
(* Coefficients in the NLO contribution to the q2-spectrum *)
cf[1] =  4 (1-u^4) v^2 ( 3u (1+u^2)(1+v^2) - 2v (1+4u^2+u^4));
cf[2] = -4 (1-u^2) ( 2 v^3 (1-u^6) + u^5 v^2 (7- v^2) + u v^2 (1-7v^2) - u^2 v (7-6v^2-7v^4) - u^4 v (7+6v^2-7v^4) + 2u^3 (1+7v^2-7v^4-v^6));
cf[3] = -4 (1-u^2) ( 2 v^3 (1-u^6) - u^5 v^2 (1-7v^2) - u v^2 (7- v^2) + u^2 v (7+6v^2-7v^4) + u^4 v (7-6v^2-7v^4) - 2u^3 (1+7v^2-7v^4-v^6));
cf[4] =  2 u (1-u^2) ( 24 u^5 v^3 - v^2 (5+41u^4) (1+v^2) + 2 u v (7+4v^2+7v^4) + 2 u^3 v (7+40v^2+7 v^4) - 4 u^2 (1+10v^2+10v^4+v^6));
cf[5] =  2 (1-u^2)^2 v^2 ( 4v (1+4u^2+u^4) - 3u (1+u^2) (3+v^2));
cf[6] =    (1-u^2)^2 v ( 3 u v (1+u^2)(1+v^2) - 6 v^2 (1+u^4) + 4 u^2 (2-7v^2+2v^4));

OneCharmSpectrumOS[1] = as5/(288 Pi^4 u^3 (1-u^2)) *
( cf[1] ( 2 PolyLog[2,v/u] - 2 PolyLog[2,u v] + 4 PolyLog[2,u^2] - 2/3 Pi^2 +
          Log[v/u] Log[1-v/u] - Log[u v] Log[1-u v] + 4 ( Log[u] - (1-u^2)/(1+u^2)) Log[1-u^2]) +
  cf[2] Log[1-u v] + cf[3] Log[u-v] + cf[4] Log[u] + cf[5] Log[v] + cf[6]);

(* ************************************************************ *)
(* Fit coefficients in the NNLO contribution to the q2-spectrum *)
<< fit.coefficients.dat;

delta = ( 1 + v^2 - q2 )^2 - 4 v^2;
OneCharmSpectrumOS[2] = as5^2 delta Sum[ (x0q[j,k] + v xvq[j,k]) q2^j Log[delta]^k, {k,0,8}, {j,0,7}] +
                        23/6 as5/Pi Log[mu] OneCharmSpectrumOS[1];

ThreeCharmSpectrumOS[] = as5^2 (81 mc^4 + (1-q2)^2 -18 mc^2 (1+q2))^(7/2) HeavisideTheta[(1-3mc)^2 - q2] *
((1-HeavisideTheta[9/10 + 81 mc^4 - 2 q2 + q2^2 - 18 mc^2 (1+q2)]) Sum[ mc^k Sum[ y2q[j,k] q2^j, {j,0,2}], {k,0,6}] +
    HeavisideTheta[9/10 + 81 mc^4 - 2 q2 + q2^2 - 18 mc^2 (1+q2)]  Sum[ mc^k Sum[ y3q[j,k] q2^j, {j,0,4}], {k,0,5}]);

(* ************************************************************ *)
OneCharmSpectrumOS[] = OneCharmSpectrumOS[0] + OneCharmSpectrumOS[1] + OneCharmSpectrumOS[2];

Definition[ OneCharmSpectrumOS, ThreeCharmSpectrumOS] >> simple.out;

